String correlators on $\text{AdS}_3$: Three-point functions

We revisit the computation of string worldsheet correlators on Euclidean $\text{AdS}_3$ with pure NS-NS background. We compute correlation functions with insertions of spectrally flowed operators. We explicitly solve all the known constraints of the model and for the first time conjecture a closed formula for three-point functions with arbitrary amount of spectral flow. We explain the relation of our results with previous computations in the literature and derive the fusion rules of the model. This paper is the first in a series with several installments.

==> anc/3ptf_ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    213799,       5656]
NotebookOptionsPosition[    206737,       5524]
NotebookOutlinePosition[    207080,       5539]
CellTagsIndexPosition[    207037,       5536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Correlators on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "f3798589-41cb-41c5-89fd-927f9ed822e4"],
 ": Three-point functions"
}], "Title",
 CellChangeTimes->{{3.811148224060327*^9, 3.811148233126856*^9}, {
  3.8304256583977623`*^9, 3.830425681083035*^9}, {3.83078291668449*^9, 
  3.830782932203164*^9}},ExpressionUUID->"bdef6512-4b85-449e-97c4-\
80e3ae746fd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "the", " ", "ancillary", " ", 
    "notebook", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<Correlators on \!\(\*SubscriptBox[\(AdS\), \(3\)]\).\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Authors", ":", " ", 
     RowBox[{"Andrea", " ", "Dei"}]}], ",", " ", 
    RowBox[{"Lorenz", " ", 
     RowBox[{"Eberhardt", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "contains", " ", "all", " ", "the", " ", "algorithms", " ", 
     "described", " ", "in", " ", "the", " ", "paper", " ", "to", " ", 
     "constrain", " ", "and", " ", "compute", " ", "correlators", " ", "of", 
     " ", "the", " ", "worldsheet", " ", "theory", " ", "for", " ", "strings",
      " ", "on", " ", 
     SubscriptBox["AdS", "3"], " ", "with", " ", "pure", " ", "NS"}], "-", 
    RowBox[{"NS", " ", 
     RowBox[{"flux", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "code", " ", "is", " ", "more", " ", "general", " ", "than", 
      " ", "is", " ", "needed", " ", "for", " ", "three"}], "-", 
     RowBox[{"point", " ", "functions"}]}], ",", " ", 
    RowBox[{
    "since", " ", "we", " ", "plan", " ", "to", " ", "apply", " ", "it", " ", 
     "to", " ", "higher", " ", "point", " ", "functions", " ", "as", 
     RowBox[{"\[AliasDelimiter]", 
      RowBox[{"\[AliasDelimiter]", 
       RowBox[{"\[AliasDelimiter]", 
        RowBox[{"\[AliasDelimiter]", 
         RowBox[{"\[AliasDelimiter]", 
          RowBox[{"\[AliasDelimiter]", 
           RowBox[{"\[AliasDelimiter]", 
            RowBox[{" ", 
             RowBox[{"well", "."}], "*)"}]}]}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.812965878775465*^9, 3.812966028744035*^9}, {
  3.812966069554441*^9, 3.812966121814488*^9}, {3.812967998600629*^9, 
  3.812968000449061*^9}, {3.8129680625123997`*^9, 3.8129680681455727`*^9}, {
  3.8304256901759357`*^9, 3.830425692265808*^9}, {3.830425779413571*^9, 
  3.830425828423335*^9}, {3.830434715402544*^9, 3.830434715617804*^9}, {
  3.8307829552965307`*^9, 3.830782955619789*^9}, {3.8338848423133993`*^9, 
  3.8338848493532333`*^9}},ExpressionUUID->"19b1d65e-5d5f-429b-be0b-\
f60bdbafd5bb"],

Cell[CellGroupData[{

Cell["Constraints on correlators", "Section",
 CellChangeTimes->{{3.806928315377825*^9, 3.8069283177827797`*^9}, {
  3.8111482927034807`*^9, 3.811148315302681*^9}, {3.8129689658342247`*^9, 
  3.812968968160342*^9}},ExpressionUUID->"11b21689-27ea-4f89-a40e-\
9f960ded49cb"],

Cell[CellGroupData[{

Cell["Basic functionality", "Subsection",
 CellChangeTimes->{{3.811148317415759*^9, 
  3.811148321521696*^9}},ExpressionUUID->"0db08b0b-c8d1-43e8-978c-\
fca2db7d3bef"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "A", " ", "correlator", " ", "is", " ", "represented", " ", "by", " ", 
    RowBox[{"V", "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], ",", " ", 
   RowBox[{"where", " ", "x"}], ",", " ", 
   RowBox[{
    RowBox[{
    "y", " ", "and", " ", "z", " ", "are", " ", "lists", " ", "of", " ", 
     "the", " ", "respective", " ", 
     RowBox[{"coordinates", ".", " ", "Hence"}], " ", "a", " ", "general", 
     " ", "3"}], "-", 
    RowBox[{
    "point", " ", "function", " ", "is", " ", "represented", " ", "by", " ", 
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["y", "1"], ",", 
         SubscriptBox["y", "2"], ",", 
         SubscriptBox["y", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["z", "1"], ",", 
         SubscriptBox["z", "2"], ",", 
         SubscriptBox["z", "3"]}], "}"}]}], "]"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"whereas", " ", "a", " ", "general", " ", "4"}], "-", 
    RowBox[{
    "point", " ", "function", " ", "is", " ", "represented", " ", "by", " ", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "1"], ",", 
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "3"], ",", 
          SubscriptBox["x", "4"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["y", "1"], ",", 
          SubscriptBox["y", "2"], ",", 
          SubscriptBox["y", "3"], ",", 
          SubscriptBox["y", "4"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["z", "1"], ",", 
          SubscriptBox["z", "2"], ",", 
          SubscriptBox["z", "3"], ",", 
          SubscriptBox["z", "4"]}], "}"}]}], "]"}], ".", " ", "The"}], " ", 
     "sl", 
     RowBox[{"(", 
      RowBox[{"2", ",", "C"}], ")"}], " ", "spins", " ", "will", " ", "be", 
     " ", "denoted", " ", "by", " ", 
     SubscriptBox["j", "i"], " ", "and", " ", "the", " ", "spectral", " ", 
     "flow", " ", "numbers", " ", "will", " ", "be", " ", "denoted", " ", 
     "by", " ", "a", " ", "list", " ", 
     RowBox[{"w", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.811148323442013*^9, 3.811148490702614*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b39ed8d1-323c-47e5-bcdd-03f5f0af2124"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "There", " ", "are", " ", "some", " ", "variables", " ", "that", " ", 
    "are", " ", "reserved", " ", "and", " ", "should", " ", "never", " ", 
    "be", " ", "used", " ", "as", " ", "a", " ", 
    RowBox[{"counted", ".", " ", "These"}], " ", "are", " ", "j", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "is", " ", "reserved", " ", "for", " ", "the", " ", 
      "\[GothicS]\[GothicL]", 
      RowBox[{"(", 
       RowBox[{"2", ",", "\[DoubleStruckCapitalC]"}], ")"}], " ", "spins"}], 
     ")"}]}], ",", " ", 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
     "which", " ", "is", " ", "reserved", " ", "for", " ", "the", " ", 
      "level"}], ")"}], " ", "and", " ", "F", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "which", " ", "is", " ", "used", " ", "for", " ", "the", " ", 
        "unknowns", " ", "in", " ", "the", " ", "spectrally", " ", "flowed", 
        " ", "correlator"}], ",", " ", 
       RowBox[{
       "see", " ", "Section", " ", "4", " ", "of", " ", "1911.00378"}]}], 
      ")"}], ".", " ", "One"}], " ", "should", " ", "also", " ", "avoid", " ",
     "to", " ", "use", " ", "x"}], ",", " ", 
   RowBox[{"y", " ", "and", " ", "z"}], ",", " ", 
   RowBox[{
   "which", " ", "are", " ", "reserved", " ", "for", " ", "the", " ", 
    "positions", " ", "of", " ", "the", " ", "vertex", " ", 
    RowBox[{"operators", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.811160184108554*^9, 3.811160228457561*^9}, {
  3.811160611488986*^9, 3.811160653345736*^9}, {3.811168086924753*^9, 
  3.81116810863352*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"c2e6af04-434b-48aa-ba91-9c593d458bea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "avoid", " ", "special", " ", "cases"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "set", " ", 
      SuperscriptBox["0", "0"]}], "=", "1."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Unprotect", "[", "Power", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Power", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Protect", "[", "Power", "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111482661943693`*^9, 3.8111482806659403`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"5d0588ee-2d95-4675-88fd-b8dd7624b722"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "frequently", " ", "deal", " ", "with", " ", "expressions", " ",
     "that", " ", "are", " ", "a", " ", "sum", " ", "of", " ", 
    RowBox[{"V", "'"}], "s", " ", "with", " ", 
    RowBox[{"derivatives", ".", " ", "Our"}], " ", "standard", " ", 
    "simplify", " ", "procedure", " ", "is", " ", "to", " ", "collect", " ", 
    "these", " ", "and", " ", 
    RowBox[{"factor", "/", "simplify"}], " ", "the", " ", 
    RowBox[{"coefficients", ".", " ", "These"}], " ", "are", " ", "various", 
    " ", "helper", " ", "functions", " ", "to", " ", "achieve", " ", 
    RowBox[{"this", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VFactor", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}], ",", 
      "Factor"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VCollect", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VSimplify", "[", "expr_", "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "__", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", "__", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"F", "[", "_", "]"}], "[", "__", "]"}]}], "}"}], ",", 
      "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "fix", " ", "the", " ", "Moebius", " ", "symmetries", " ", 
       "and", " ", "the", " ", "global", " ", "SL", 
       RowBox[{"(", 
        RowBox[{"2", ",", "C"}], ")"}], " ", "symmetry", " ", "by", " ", 
       "putting", " ", 
       SubscriptBox["x", "0"]}], "=", 
      RowBox[{
       SubscriptBox["z", "0"], "=", "0"}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "=", 
      RowBox[{
       SubscriptBox["z", "1"], "=", 
       RowBox[{
        RowBox[{"1", " ", "and", " ", 
         SubscriptBox["x", "3"]}], "=", 
        RowBox[{
         SubscriptBox["z", "3"], "=", 
         RowBox[{
          RowBox[{"\[Infinity]", ".", " ", "The"}], " ", "former", " ", "two",
           " ", "conditions", " ", "are", " ", "straightforward", " ", "to", 
          " ", 
          RowBox[{"implement", ".", " ", "To"}], " ", "bring", " ", "the", 
          " ", "third", " ", "insertion", " ", "to", " ", 
          "\[Infinity]"}]}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"we", " ", "first", " ", "set", " ", 
       SubscriptBox["z", "3"]}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", "and", " ", "then", " ", "send", " ", 
        "the", " ", "two", " ", "to", " ", 
        RowBox[{"infinity", ".", " ", "The"}], " ", "following", " ", 
        "function", " ", "achieves", " ", "this", " ", "and", " ", "inserts", 
        " ", "the", " ", "correct", " ", 
        RowBox[{"prefactors", ".", " ", "It"}], " ", "assumes", " ", "that", 
        " ", 
        SubscriptBox["z", "3"]}], "=", 
       RowBox[{
        SubscriptBox["x", "3"], " ", "is", " ", "already", " ", 
        RowBox[{"set", ".", " ", "To"}], " ", "take", " ", "the", " ", 
        "limit"}]}]}], ",", " ", 
     RowBox[{
     "we", " ", "also", " ", "need", " ", "to", " ", "pass", " ", "on", " ", 
      "the", " ", "spectral", " ", "flow", " ", "index", " ", 
      SubscriptBox["w", "3"], " ", "to", " ", "the", " ", 
      RowBox[{"function", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VLimit", "[", 
      RowBox[{"expr_List", ",", "w3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"VLimit", "[", 
        RowBox[{"#", ",", "w3"}], "]"}], "&"}], "/@", 
      RowBox[{"Flatten", "[", "expr", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VLimit", "[", 
     RowBox[{"expr_", ",", "w3_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"exprscaled", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], "expr"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "m__", "]"}], "[", "V", "]"}], "[", 
               RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
              
              RowBox[{
               SuperscriptBox[
                RowBox[{
                "x", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
                   RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], 
                  ")"}]}]], 
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", "m", "]"}], "[", "V", "]"}], "[", 
                
                RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"V", "[", "__", "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", 
              "__", "]"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{"#", "/.", 
              RowBox[{
               SubscriptBox["y", "3"], "\[Rule]", 
               RowBox[{
                SubscriptBox["y", "3"], 
                SuperscriptBox[
                 SubscriptBox["x", "3"], 
                 RowBox[{"2", "-", 
                  RowBox[{"2", "w3"}]}]]}]}]}], "]"}], "&"}]}], "]"}]}], ",", 
        "power"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"power", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"#", ",", 
             SubscriptBox["x", "3"]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"List", "@@", "exprscaled"}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"V", "[", 
                RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]",
                "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", "m__", "]"}], "[", "V", "]"}], 
                "[", 
                RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]",
                "1"}]}], "}"}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["x", "3"], 
            RowBox[{"-", "power"}]], 
           FractionBox["exprscaled", 
            RowBox[{"Zeta", "[", "3", "]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"V", "[", "__", "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], "[", 
             "__", "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Limit", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              SubscriptBox["x", "3"], "\[Rule]", "\[Infinity]"}]}], "]"}], 
           "&"}]}], "]"}], "/.", 
        RowBox[{
         SubscriptBox["x", "3"], "\[Rule]", "\[Infinity]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwdyksowwEAx/F/0uLgsdXE5GC1kKm1yPvxTzmIbdY8tjUHbQmh1kqWA9rE
iNlDmoOxZClRHEQeURRt1rgpwpLy92jasi2y3//w7XP55nYNSjUJBEFkx4MD
dYm8kRaKvCzQ58NWoVcALeIHITQfbBsNcorsbSqegMFq7wwMHDOt0HFm5hnj
3j/b86B+t7sQal0qPgz3twvgQomcVq3mFMMoe6UU/gUbRPTXeSeBn+mHHdA2
n9wHPRbVHJQ+xmiDO6Z3g5IiRZVDIei+DUXgy2RSFDok+yxj3NlNFxtab5jl
kFFhoxVeMGph4MpHQq/YUiXQUKROtUrrLytSQi2DNQ3tadfu0WGK/DJlbsGP
I+ceXNJRPth48huCG35uGDp/3iIw5smJQu75MjEGZW5aPV8lhAbilHZcVtMM
ffVrtE+69Ta42GNVQMV3asZUXM5rShb8B6EK3Ho=
  "],
 CellLabel->"In[43]:=",ExpressionUUID->"4fb8e00b-00f0-4199-bc5e-2780518346c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "frequently", " ", "need", " ", "to", " ", "eliminate", " ", 
    "variables", " ", "from", " ", "linear", " ", 
    RowBox[{"equations", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "following", " ", 
    RowBox[{"function", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EliminateSolve", "[", 
    RowBox[{"eqstemp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eqs", "=", 
        RowBox[{"Flatten", "[", "eqstemp", "]"}]}], ",", "i", ",", "pos", ",",
        "sol", ",", "soltemp"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "eliminate", " ", "successively", " ", "all", " ", 
        "variables", " ", "from", " ", "the", " ", "linear", " ", 
        RowBox[{"equations", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "The", " ", "first", " ", "equation", " ", "in", " ", "which", " ", 
          "the", " ", "variable", " ", 
          RowBox[{"appears", ".", " ", 
           RowBox[{"{", "0", "}"}]}], " ", "is", " ", "the", " ", "default", 
          " ", "value"}], ",", " ", 
         RowBox[{
          RowBox[{"so", " ", "pos"}], "=", 
          RowBox[{
           RowBox[{"{", "0", "}"}], " ", "if", " ", "the", " ", "variable", 
           " ", 
           RowBox[{"doesn", "'"}], "t", " ", 
           RowBox[{"appear", ".", " ", "In"}], " ", "that", " ", "case", " ", 
           "we", " ", "go", " ", "directly", " ", "to", " ", "the", " ", 
           "next", " ", 
           RowBox[{"variable", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"eqs", ",", 
             RowBox[{
             "vars", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"{", "0", "}"}], ",", "\[Infinity]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"pos", "\[NotEqual]", "0"}], " ", 
           RowBox[{"(*", 
            RowBox[{"&&", 
             RowBox[{"!", 
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Quiet", "[", 
                 RowBox[{"sol", "/.", 
                  RowBox[{
                   RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "eqs", "\[LeftDoubleBracket]", "pos", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{
                    "vars", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", "ComplexInfinity", ",", "\[Infinity]"}], 
               "]"}]}]}], "*)"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "The", " ", "solution", " ", "of", " ", "the", " ", "first", " ", 
             "equation", " ", "where", " ", "the", " ", "variabel", " ", 
             RowBox[{"appears", "."}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"soltemp", "=", 
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "eqs", "\[LeftDoubleBracket]", "pos", 
                  "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                RowBox[{
                "vars", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
              "1", "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"The", " ", "updated", " ", "full", " ", "solution"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"sol", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"sol", "/.", "soltemp"}], ",", "soltemp"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "The", " ", "updated", " ", "remaining", " ", "equations"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"eqs", "=", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"eqs", ",", "pos"}], "]"}], "/.", "sol"}], ",", 
               RowBox[{"Join", "[", 
                RowBox[{"vars", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"V", "[", "__", "]"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "__", "]"}], "[", "V", "]"}], 
                    "[", "__", "]"}]}], "}"}]}], "]"}], ",", "Factor"}], 
              "]"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"eqs", ",", "sol"}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.821798125543347*^9, 3.82179814376537*^9}, {
   3.821799152787187*^9, 3.821799157838375*^9}, {3.821811367056518*^9, 
   3.821811405765217*^9}, {3.821811457201357*^9, 3.821811544358851*^9}, {
   3.821811584129949*^9, 3.821811588043522*^9}, {3.821811644979135*^9, 
   3.821811673077797*^9}, {3.821811765235475*^9, 3.8218117673933764`*^9}, {
   3.8218118160462914`*^9, 3.821811826721887*^9}, {3.8218129725592546`*^9, 
   3.821812985946015*^9}, {3.821813050865398*^9, 3.821813051193041*^9}, {
   3.821813117997445*^9, 3.821813132053248*^9}, {3.8218131832087803`*^9, 
   3.8218132416066027`*^9}, {3.821813777527014*^9, 3.821813853642571*^9}, {
   3.821813935592709*^9, 3.8218139358803473`*^9}, {3.8219741025261908`*^9, 
   3.821974107554335*^9}, {3.8219741642466326`*^9, 3.8219741689063425`*^9}, {
   3.821976517213249*^9, 3.8219765491781015`*^9}, {3.821976633317689*^9, 
   3.821976638287459*^9}, {3.821976790310461*^9, 3.8219768642635126`*^9}, {
   3.8219893375078316`*^9, 3.82198933835855*^9}, {3.8219893953472786`*^9, 
   3.8219893957432175`*^9}, {3.8219897368763156`*^9, 
   3.8219897497825785`*^9}, {3.8219897802901793`*^9, 3.821989802073933*^9}, 
   3.8219898762478175`*^9, {3.8219899531407824`*^9, 3.821989966911683*^9}, {
   3.8219900249278975`*^9, 3.8219901178624105`*^9}, {3.8219901569028482`*^9, 
   3.821990157210004*^9}, {3.8219904205151877`*^9, 3.821990425046163*^9}, {
   3.8219904605250893`*^9, 3.8219904764232087`*^9}, 3.8335343314177876`*^9, {
   3.833648444839199*^9, 3.83364846604965*^9}, {3.8336485496696873`*^9, 
   3.833648553001504*^9}, {3.8336485881183367`*^9, 3.833648611444284*^9}, {
   3.833648740903879*^9, 3.833648742374103*^9}, {3.833648870851079*^9, 
   3.8336488883079367`*^9}, {3.833648969799645*^9, 3.833648969937076*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"be1c5183-2ad0-4f2e-805c-b6745f61b6f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[GothicS]\[GothicL](2,\[DoubleStruckCapitalC]) conventions", \
"Subsection",
 CellChangeTimes->{{3.811155946071703*^9, 
  3.811155978671647*^9}},ExpressionUUID->"8b6a87ad-aab8-4fa9-b5e5-\
d2572d27982a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Killing", " ", "form", " ", "and", " ", "structure", " ", "constants"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["k", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", "k"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", "k"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"a", "+", "b"}], ",", "c"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811155987719314*^9, 3.811155996096435*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"560c602f-3219-4cf7-b322-5a0b9af8c060"]
}, Closed]],

Cell[CellGroupData[{

Cell["Global Ward identities", "Subsection",
 CellChangeTimes->{{3.811149060688924*^9, 
  3.811149066600184*^9}},ExpressionUUID->"21e35535-52e9-4def-ac42-\
519b13d0413a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "Ward", " ", 
     RowBox[{"identities", ".", " ", "We"}], " ", "eliminate", " ", "the", 
     " ", "first", " ", "three", " ", 
     SubscriptBox["x", "i"], " ", 
     RowBox[{"derivatives", ".", " ", "This"}], " ", "function", " ", "can", 
     " ", "handle", " ", "arbitrarily", " ", "many", " ", 
     RowBox[{"derivatives", ".", " ", "It"}], " ", "first", " ", "replaces", 
     " ", "x"}], ",", "y", ",", 
    RowBox[{"z", " ", "by", " ", "three", " ", 
     RowBox[{"proxies", ".", " ", "The"}], " ", "function", " ", "also", " ", 
     "works", " ", "if", " ", "some", " ", "of", " ", "the", " ", 
     SubscriptBox["x", "i"], " ", "are", " ", "already", " ", "specified", 
     " ", "to", " ", "specific", " ", 
     RowBox[{"values", ".", " ", "In"}], " ", "the", " ", "case", " ", "of", 
     " ", "more", " ", "derivative"}], ",", " ", 
    RowBox[{"one", " ", "has", " ", "to", " ", "apply", " ", "it", " ", 
     RowBox[{"repeatedly", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentitiesx", "[", "w_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "list__", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", 
            RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], "]"}], 
         "\[GreaterEqual]", "1"}]}], "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "w", "]"}]}], ",", 
           RowBox[{"i", "=", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", 
                 RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "r", 
           ",", "l", ",", "m", ",", 
           RowBox[{"h0", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["j", "p"], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "k", " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "p", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], ",", 
           "newlist", ",", "xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], ",", 
         
         RowBox[{
          RowBox[{"newlist", "=", 
           RowBox[{
            RowBox[{"{", "list", "}"}], "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"UnitVector", "[", 
               RowBox[{"n", ",", "i"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}]}], "}"}]}]}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "r", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "=", 
                    RowBox[{
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "r"}], "}"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "r", "]"}]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", "#1"}], "-", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "i", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "i", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}], "-", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "r", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "r", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "l", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "l", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"m", "=", "4"}], "n"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "r", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "h0", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", "#1"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "m", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "m", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "r", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "l", "]"}], "-", 
                    RowBox[{"xtemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"xtemp", "[", "m", "]"}]], "#1"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"xtemp", "[", "i", "]"}], "-", 
                    RowBox[{"xtemp", "[", "l", "]"}]}], ")"}]}], 
                    ")"}]}]}]}]}], ")"}]}], "&"}], ")"}], "[", 
                  RowBox[{"V", "[", 
                   RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "]"}], "]"}], "}"}],
                 ",", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "/@", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "}"}], ",", 
                    "newlist"}], "}"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}],
              "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"xtemp", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}],
             "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"ytemp", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "/.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{"ztemp", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
            "z", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentitiesz", "[", "w_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "list__", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", 
            RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], "]"}], 
         "\[GreaterEqual]", "1"}]}], "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "=", 
            RowBox[{"Length", "[", "w", "]"}]}], ",", 
           RowBox[{"i", "=", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", 
                 RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"{", "list", "}"}], "\[LeftDoubleBracket]", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", "r", 
           ",", "l", ",", "m", ",", 
           RowBox[{"\[CapitalDelta]0", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SubscriptBox["j", "p"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["j", "p"], "-", "1"}], ")"}]}], 
                 RowBox[{"k", "-", "2"}]]}], "-", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "p", "\[RightDoubleBracket]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["j", "p"], "+", 
                  RowBox[{
                   FractionBox["1", "4"], " ", "k", " ", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "p", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], ",", 
           "newlist", ",", "xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], ",", 
         
         RowBox[{
          RowBox[{"newlist", "=", 
           RowBox[{
            RowBox[{"{", "list", "}"}], "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", "n"}], "]"}], ",", 
              RowBox[{"UnitVector", "[", 
               RowBox[{"n", ",", "i"}], "]"}]}], "}"}]}]}], ";", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "r", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", "=", 
                    RowBox[{
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "r"}], "}"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "r", "]"}]}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", "#1"}], "+", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "i", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "i", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "r", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "r", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "r", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "l", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "l", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"m", "=", "4"}], "n"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "r", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "\[CapitalDelta]0", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", "#1"}], "-", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "m", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"ytemp", "[", "m", "]"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ytemp", "[", "m", "]"}]], "#1"}]}], ",", "0"}], 
                    "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "r", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "l", "]"}], "-", 
                    RowBox[{"ztemp", "[", "m", "]"}]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"ztemp", "[", "m", "]"}]], "#1"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ztemp", "[", "i", "]"}], "-", 
                    RowBox[{"ztemp", "[", "l", "]"}]}], ")"}]}], 
                    ")"}]}]}]}]}], ")"}]}], "&"}], ")"}], "[", 
                  RowBox[{"V", "[", 
                   RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "]"}], "]"}], "}"}],
                 ",", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "/@", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"xtemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ytemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", 
                    RowBox[{"ztemp", "/@", 
                    RowBox[{"Range", "[", "n", "]"}]}]}], "}"}], ",", 
                    "newlist"}], "}"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}],
              "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"xtemp", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}],
             "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"ytemp", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "/.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{"ztemp", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
            "z", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "join", " ", "the", " ", "two", " ", "replacement", " ", 
     "rules", " ", "to", " ", "form", " ", "one", " ", "replacement", " ", 
     RowBox[{"rule", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WardIdentities", "[", "w_", "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"WardIdentitiesx", "[", "w", "]"}], ",", 
       RowBox[{"WardIdentitiesz", "[", "w", "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7888684729749527`*^9, 3.7888685292601757`*^9}, {
   3.788906944366029*^9, 3.788906986796111*^9}, {3.788967393224449*^9, 
   3.7889673938246517`*^9}, {3.800719328969475*^9, 3.800719339029585*^9}, {
   3.800719397066222*^9, 3.800719646210384*^9}, {3.800719784006296*^9, 
   3.800719802434759*^9}, {3.800719867739003*^9, 3.800719868796754*^9}, {
   3.800804849146731*^9, 3.8008049147746277`*^9}, {3.800804967905303*^9, 
   3.800805035976344*^9}, {3.800805068097012*^9, 3.800805126635251*^9}, {
   3.805553186379829*^9, 3.8055532371554823`*^9}, {3.811148895401548*^9, 
   3.811149126579335*^9}, {3.811149164040824*^9, 3.811149182826078*^9}, {
   3.811160046774081*^9, 3.811160166756675*^9}, {3.811160319678129*^9, 
   3.811160319761548*^9}, {3.815240645878388*^9, 3.8152407049190283`*^9}, {
   3.815240748161275*^9, 3.815240796746681*^9}, {3.815241535790949*^9, 
   3.81524155674966*^9}, {3.815242468389888*^9, 3.815242477053825*^9}, {
   3.815245511587638*^9, 3.8152455254917707`*^9}, {3.8172983112825737`*^9, 
   3.817298330503227*^9}, 3.8257798371858015`*^9, {3.8257798790218973`*^9, 
   3.825779892703092*^9}, {3.8257799437523775`*^9, 3.825779943976437*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b2f39563-e6c2-4227-80e0-38c8df94beb7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Correlators with current insertions", "Subsection",
 CellChangeTimes->{{3.8111560062522793`*^9, 
  3.811156013798032*^9}},ExpressionUUID->"dbcae705-dc83-434e-8175-\
ddd0e8aa7e39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "correlators", " ", "with", " ", 
     SuperscriptBox["J", "+"]}], ",", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["J", "3"], " ", "and", " ", 
      SuperscriptBox["J", "-"], " ", 
      RowBox[{"inserted", ".", " ", "a"}], " ", "can", " ", "be"}], " ", "-", 
     "1"}], ",", "0", ",", " ", 
    RowBox[{
     RowBox[{
     "or", " ", "1.", " ", "\[Zeta]", " ", "is", " ", "the", " ", "position", 
      " ", "of", " ", "the", " ", "additional", " ", 
      RowBox[{"current", ".", " ", "For"}], " ", 
      RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     ">", "1"}], ",", " ", 
    RowBox[{"this", " ", "still", " ", "involves", " ", "unknowns"}], ",", 
    " ", 
    RowBox[{"which", " ", "are", " ", "solved", " ", 
     RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"JV", "[", "a_", "]"}], "[", "w_", "]"}], "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JV", "[", "a", "]"}], "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "w", "]"}]}], ",", "i", ",", "l"}], "}"}], 
       ",", 
       RowBox[{"VCollect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "a"}], ")"}], 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[Equal]", "1"}], ",", "0", ",", 
                 SuperscriptBox[
                  RowBox[{
                  "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  RowBox[{"-", "a"}]]}], "]"}], 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["j", "i"], "+", 
                    FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"]}], ")"}], 
                  RowBox[{"V", "[", 
                   RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "+", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                   RowBox[{
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", "0"}], "]"}]}], 
                RowBox[{"\[Zeta]", "-", 
                 RowBox[{
                 "z", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                 "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 
                 RowBox[{"1", "-", "a"}]], 
                RowBox[{
                 RowBox[{"F", "[", "w", "]"}], "[", 
                 RowBox[{"i", ",", "l"}], "]"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Zeta]", "-", 
                  RowBox[{
                  "z", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], ")"}], 
                RowBox[{"l", "+", "1"}]]], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "n"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "0", ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}]}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "w", "]"}], "[", 
             RowBox[{"i_", ",", "0"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{
                RowBox[{"UnitVector", "[", 
                 RowBox[{"n", ",", "i"}], "]"}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}], ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", "n"}], "]"}]}], "]"}], "[", "V", "]"}], 
             "[", 
             RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "w", "]"}], "[", 
             RowBox[{"i_", ",", "wtemp_"}], "]"}], "/;", 
            RowBox[{"wtemp", "\[Equal]", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
           "\[RuleDelayed]", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}]}]}], "/.", 
         RowBox[{"WardIdentities", "[", "w", "]"}]}], "]"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800729570390543*^9, 3.800729600865797*^9}, {
   3.800729630910668*^9, 3.8007298455674334`*^9}, {3.800730044895763*^9, 
   3.8007300604399023`*^9}, {3.800730314829022*^9, 3.800730349066033*^9}, {
   3.800732609803389*^9, 3.800732610423867*^9}, 3.800733468814427*^9, {
   3.800733946472159*^9, 3.800733948924212*^9}, {3.800747321875024*^9, 
   3.8007474249895363`*^9}, {3.800802100790349*^9, 3.800802108700317*^9}, {
   3.800805406239842*^9, 3.800805433383462*^9}, {3.8008055376593227`*^9, 
   3.80080555290801*^9}, 3.8008157626918297`*^9, {3.800816072664115*^9, 
   3.8008160765419817`*^9}, {3.800821526218957*^9, 3.800821533863006*^9}, {
   3.80122523259895*^9, 3.8012252442137327`*^9}, 3.8012254015017776`*^9, {
   3.801225454685923*^9, 3.801225518918685*^9}, {3.801225628647449*^9, 
   3.8012257035985107`*^9}, {3.801225750793673*^9, 3.80122590263626*^9}, {
   3.801225972894251*^9, 3.801225989829278*^9}, {3.801226026062203*^9, 
   3.801226043270967*^9}, {3.801226098719693*^9, 3.801226115546627*^9}, {
   3.801226153469915*^9, 3.801226240635631*^9}, {3.8012262731176167`*^9, 
   3.801226330241911*^9}, {3.801226392556271*^9, 3.80122646774228*^9}, {
   3.801226873414033*^9, 3.8012269775488157`*^9}, {3.801227025168372*^9, 
   3.801227025732465*^9}, {3.801227510952807*^9, 3.8012275441430197`*^9}, {
   3.8055528139512577`*^9, 3.805552858158763*^9}, {3.805553275072404*^9, 
   3.805553277354759*^9}, {3.805553781859768*^9, 3.805553787312437*^9}, 
   3.811155937011084*^9, {3.811156026346345*^9, 3.8111560789093933`*^9}, {
   3.811160480125383*^9, 3.811160482027877*^9}, {3.815164103321095*^9, 
   3.815164109597567*^9}, {3.815239184503705*^9, 3.815239185906528*^9}, {
   3.815239228538906*^9, 3.815239232254436*^9}, {3.8152401762436*^9, 
   3.8152401763814583`*^9}, 3.815241258053306*^9, {3.81524554427174*^9, 
   3.815245549575431*^9}, {3.817298380430224*^9, 3.817298380970693*^9}, {
   3.817298430029723*^9, 3.817298444055447*^9}, {3.821466445948009*^9, 
   3.8214664553598022`*^9}, {3.8257800053178434`*^9, 3.825780005473692*^9}, 
   3.8257845795941534`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"6448852e-80a7-4d97-8776-6f24144de3de"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constraints", "Subsection",
 CellChangeTimes->{{3.811156088073695*^9, 
  3.811156089743062*^9}},ExpressionUUID->"13e0e769-9581-4f3c-a098-\
e33f317f5649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "constraint", " ", "on", " ", "the", " ", "correlators", " ", 
    "coming", " ", "from", " ", "the", " ", "regularity", " ", "of", " ", 
    SuperscriptBox["J", "-"], " ", "with", " ", "the", " ", "vertex", " ", 
    RowBox[{"operators", ".", " ", "This"}], " ", "constraint", " ", "is", 
    " ", "explained", " ", "in", " ", "detail", " ", "in", " ", "Section", 
    " ", "4", " ", "of", " ", 
    RowBox[{"1911.00378", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ConstraintEq", "[", "w_", "]"}], "[", 
      RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", 
          RowBox[{"n", "=", 
           RowBox[{"Length", "[", "w", "]"}]}], ",", "i"}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"VFactor", "[", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", 
                    RowBox[{"-", "1"}], "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}], "-", 
                   RowBox[{"2", 
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", "0", "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"JV", "[", "1", "]"}], "[", "w", "]"}], "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], ")"}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    SubscriptBox["j", "i"], 
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], " ", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
                    RowBox[{
                    "y", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], ")"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Zeta]", ",", "0", ",", 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
              "]"}], ",", "\[Zeta]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
                ">", "0"}], "&"}]}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "solution", " ", "of", " ", "the", " ", 
     RowBox[{"constraints", ".", " ", "Applying"}], " ", "this", " ", 
     "replacement", " ", "to", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"JV", "[", "a", "]"}], "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "[", "\[Zeta]", "]"}], " ", 
     "gives", " ", "the", " ", "full", " ", "correlator", " ", "in", " ", 
     "terms", " ", "of", " ", 
     RowBox[{"V", "'"}], "s", " ", "and", " ", "their", " ", 
     RowBox[{"derivatives", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConstraintSol", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VFactor", "[", 
      RowBox[{"EliminateSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", "w", "]"}], "[", 
            RowBox[{"i", ",", "l"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwlzE0ow3EAxvG/TYo0tJU1r4stcjIaW0m/ZriQTcrIZc2iltfQmDUSI8ku
kpAUDQfsYOWmEC4SEW1KWXn5aVkZlsb/+Ts8feo5fKXGTn0rj2GYDHZQ3Bc4
r9FRkpbU5oMmacwDtLtqgzAlGompZY3y1Ty46S1OhAvxOcnwbWtZBCXaUykc
FQoIXGuyVEK+R2KEHXoHJ3Nd1w9Dyl4rNJnVk9Auk09BZ5ZPqWMtXCvSQHVY
tWpgdf9srEPF/r2tnbVC+cF5Rbceh9HP8/x7EJ+n0VOS2SLKh2Pahs4JAyXB
mwvOM+v6d7iZEt7RMefO9NzSF+uJRLEMI6Hs5OJWSrpSX0XQfVgvgXsFZTLo
qA6ES1hzGfknXDy8+4V+f4RzReVMKGWdvzUJYJzDLITp3hkxHDPdXFZbKNE2
PnEKvYPtDislj3HPFrjzLu+GfMVAPyyvCg3Bnl2zDXb38cbhy5t2lvu37Zvi
EUpiXQHOP8vV3zw=
  "],
 CellLabel->"In[58]:=",ExpressionUUID->"7cfab404-09cb-421d-9871-98239b2f8875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "recursion", " ", "relation", " ", "on", " ", "the", " ", 
    RowBox[{"V", "'"}], 
    RowBox[{"s", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RecursionRel", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RecursionRel", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ConstraintSol", "[", "w", "]"}], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "recursion", " ", "relation", " ", "with", " ", "the", " ", 
     "third", " ", "field", " ", "taken", " ", "to", " ", 
     RowBox[{"infinity", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RecursionRelLim", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RecursionRelLim", "[", "w", "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
     RowBox[{"VLimit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RecursionRel", "[", "w", "]"}], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8007245935275383`*^9, 3.800724697705682*^9}, {
   3.800727447332778*^9, 3.800727526344759*^9}, {3.800727579420869*^9, 
   3.800727616428747*^9}, {3.8007284884861593`*^9, 3.8007284903927393`*^9}, {
   3.80072919956778*^9, 3.800729203702655*^9}, {3.8008011815116243`*^9, 
   3.800801186303956*^9}, {3.8008215466314487`*^9, 3.800821546829031*^9}, {
   3.8012255468765583`*^9, 3.801225554282929*^9}, {3.806204868280477*^9, 
   3.806204869336931*^9}, {3.806206664010686*^9, 3.8062066662258453`*^9}, {
   3.811156268506281*^9, 3.8111562812851152`*^9}, {3.81116046714459*^9, 
   3.8111604701330853`*^9}, {3.8111622282447853`*^9, 3.811162228415292*^9}, {
   3.811164174637024*^9, 3.81116417665387*^9}, {3.811164366122305*^9, 
   3.8111643688564863`*^9}, {3.811171182963612*^9, 3.8111711988413563`*^9}, {
   3.8111718042094183`*^9, 3.811171808028808*^9}, {3.814868642203932*^9, 
   3.814868642776664*^9}, {3.821466049432366*^9, 3.821466050938513*^9}, {
   3.821798567301436*^9, 3.821798569246564*^9}, {3.8218002194697227`*^9, 
   3.82180022935283*^9}, 3.821800323925123*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"39ddfb1c-25c2-4ca0-ba34-e84e56f8e50d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8336484048992643`*^9, 3.83364842921159*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"59847f07-108c-4dc0-8777-07832254498e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Partially fixing Moebius invariance and SL(2,\[DoubleStruckCapitalC]) \
invariance", "Subsection",
 CellChangeTimes->{{3.811156457929531*^9, 
  3.811156478216769*^9}},ExpressionUUID->"9f5ef332-8e1f-4d62-8a11-\
d0f08549b864"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Fix", " ", "Moebius", " ", "invariance", " ", "to", " ", "accelerate", 
    " ", 
    RowBox[{"computations", ".", " ", "It"}], " ", "remains", " ", "to", " ", 
    "take", " ", "the", " ", "third", " ", "field", " ", "to", " ", 
    RowBox[{"infinity", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "=", 
     RowBox[{
      SubscriptBox["z", "1"], "=", "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["z", "3"], "=", 
     SubscriptBox["x", "3"]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800805386229743*^9, 3.800805387553556*^9}, {
  3.8008054715075912`*^9, 3.80080547329464*^9}, {3.800805662386044*^9, 
  3.800805664268848*^9}, {3.8008070807599697`*^9, 3.800807080884942*^9}, {
  3.800809602776102*^9, 3.800809602857141*^9}, {3.800816796325387*^9, 
  3.800816824021649*^9}, {3.800817948829895*^9, 3.800817951980567*^9}, {
  3.81115640658118*^9, 3.811156424719386*^9}, {3.811156482625923*^9, 
  3.811156496031632*^9}, {3.8111622592490597`*^9, 3.8111622603408337`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"33dc7c66-09e9-4eeb-bbdc-96992ac209be"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some special functions", "Section",
 CellChangeTimes->{{3.8111565134444637`*^9, 3.811156518242612*^9}, {
  3.830425867465889*^9, 
  3.830425870900241*^9}},ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-\
663603035d6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "spectral", " ", "flow", " ", 
     "for", " ", "which", " ", "n"}], "-", 
    RowBox[{"point", " ", "functions", " ", "are", " ", "non"}], "-", 
    RowBox[{
    "vanishing", " ", "up", " ", "to", " ", "a", " ", "given", " ", "total", 
     " ", "sum", " ", "of", " ", "spectral", " ", 
     RowBox[{"flows", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAll", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Allowed", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "max"}], "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAll", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8053567634939833`*^9, 3.805356808750348*^9}, 
   3.805356843212215*^9, {3.806169703534213*^9, 3.806169703640094*^9}, {
   3.806169834274391*^9, 3.8061698394418507`*^9}, {3.806170074588052*^9, 
   3.806170080316063*^9}, {3.8061701245691357`*^9, 3.806170191125987*^9}, {
   3.8061702474708767`*^9, 3.806170271586821*^9}, {3.811156860309828*^9, 
   3.811156909854299*^9}, {3.815155732520318*^9, 3.8151557546323557`*^9}, {
   3.8151561214985857`*^9, 3.8151561215548677`*^9}, {3.815157223368134*^9, 
   3.815157223412768*^9}, {3.815158328874343*^9, 3.8151583364057693`*^9}, {
   3.815158447400639*^9, 3.815158466042448*^9}, {3.815218885362253*^9, 
   3.815218904597413*^9}, {3.81523865795725*^9, 3.815238667940249*^9}, {
   3.8214639408878603`*^9, 3.8214639847075167`*^9}, {3.8214642285346527`*^9, 
   3.821464346117317*^9}, {3.821817901373189*^9, 3.8218179446873217`*^9}, {
   3.822583100238057*^9, 3.8225831093439846`*^9}, {3.8304258785422*^9, 
   3.830425878883235*^9}, {3.830434692025991*^9, 3.830434692362647*^9}, {
   3.830435899436401*^9, 3.830435901357562*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "functions", " ", 
    SubscriptBox["a", "i"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a3", "[", "w_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "-", 
             RowBox[{"2", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "-", "1"}], ")"}]}]}], "]"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Total", "[", "w", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"w", "\[LeftDoubleBracket]", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "3", ",", "1"}], "]"}], 
               "\[RightDoubleBracket]"}]}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "-", 
             RowBox[{"2", 
              RowBox[{"w", "\[LeftDoubleBracket]", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"i", "+", "2"}], ",", "3", ",", "1"}], "]"}], 
               "\[RightDoubleBracket]"}]}], "-", "1"}], ")"}]}]}], "]"}]], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"The", " ", "function", " ", "\[CapitalPi]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]", "[", "w_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "f", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "n_", "]"}], ":=", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Gamma", "[", "n", "]"}], 
           RowBox[{"n", "-", "1"}]], 
          SuperscriptBox[
           RowBox[{"BarnesG", "[", "n", "]"}], "2"]]}], ";", 
        "\[IndentingNewLine]", 
        FractionBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"Total", "[", "w", "]"}], "+", "1"}], "2"], "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "+", "1"}], "2"], "]"}], 
          RowBox[{"f", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"Total", "[", "w", "]"}], "+", "1"}], "2"], "]"}]}]]}]}],
       "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "function", " ", 
     SubscriptBox["P", "w"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "w_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "x_", "]"}], "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           FractionBox["1", "2"], "x", 
           RowBox[{"(", 
            RowBox[{"x", "+", "1"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            FractionBox[
             RowBox[{"Total", "[", "w", "]"}], "2"], "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", "True", ",", 
           RowBox[{
           "Print", "[", 
            "\"\<Wrong parity input in \!\(\*SubscriptBox[\(P\), \
\(w\)]\).\>\"", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Total", "[", "w", "]"}]}], "-", "w"}], "]"}], "<", 
           "0"}], ",", "0", ",", "\[IndentingNewLine]", 
          RowBox[{"S", "  ", 
           FractionBox[
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"BarnesG", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "+", "1"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
             RowBox[{"BarnesG", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"Total", "[", "w", "]"}], "2"], "+", "1"}], "]"}]}], 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"BarnesG", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "+", "1"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "3"}], "}"}]}], "]"}]]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.830426181844968*^9, 3.830426190917123*^9}, {
   3.830427258807104*^9, 3.830427266751402*^9}, {3.830433103883411*^9, 
   3.830433104619375*^9}, {3.830433169016581*^9, 3.830433183098674*^9}, {
   3.830433259160914*^9, 3.830433288520355*^9}, 3.830433377806404*^9, {
   3.830709900656528*^9, 3.830709908042611*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"fe64cc3c-22bb-445f-86f0-cb15a15d56e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", 
    RowBox[{"X", "'"}], "s", " ", "that", " ", "will", " ", "enter", " ", 
    "in", " ", "the", " ", "correlation", " ", 
    RowBox[{"functions", ".", " ", "set"}], " ", "is", " ", "any", " ", 
    "subset", " ", "of", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"w_", ",", "set_"}], "]"}], "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"w", "+", "tup"}], "]"}], 
      RowBox[{"Times", "@@", 
       SuperscriptBox["y", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"1", "-", "tup"}], "2"], "]"}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"tup", ",", 
       RowBox[{"Tuples", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"set", ",", "i"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.815157134956843*^9, 3.815157170544486*^9}, {
  3.815158094767396*^9, 3.815158095268766*^9}, {3.815158145877987*^9, 
  3.815158186322267*^9}, {3.815161868277357*^9, 3.815161971304864*^9}, {
  3.830428684070239*^9, 3.83042873487788*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d5ec5cf0-440e-40e6-9311-ae6091466069"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Lauricella", " ", "hypergeometric", " ", 
    RowBox[{"function", ".", " ", "We"}], " ", "assume", " ", "here", " ", 
    "that", " ", "the", " ", "entries", " ", "b", " ", "are", " ", "negative",
     " ", "integers", " ", "so", " ", "that", " ", "the", " ", "infinite", 
    " ", "sum", " ", 
    RowBox[{"truncates", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LauricellaFA", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m", "=", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"a", ",", 
          RowBox[{"Total", "[", "n", "]"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{
             "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{
             "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
            RowBox[{
             RowBox[{
             "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "!"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "m"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Tuples", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", 
              RowBox[{"-", 
               RowBox[{
               "b", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "m"}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.830613354046893*^9, 3.830613381466711*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"fdc95b96-e647-4b58-af08-5af1fd6cd64f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit solutions", "Section",
 CellChangeTimes->{{3.80616461791362*^9, 3.8061646219374723`*^9}, {
  3.811163665827099*^9, 
  3.811163668304413*^9}},ExpressionUUID->"03aef0cd-0b5d-4121-ac8d-\
61bb8175a9f9"],

Cell[CellGroupData[{

Cell["Solvability of constraints", "Subsection",
 CellChangeTimes->{{3.815158627590399*^9, 
  3.815158632609849*^9}},ExpressionUUID->"5d5fc544-d1e1-4110-ac52-\
bddf4752f253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Solvability", " ", "for", " ", "3", " ", "pt", " ", "function"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"solvability3", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Normal", "[", 
                 RowBox[{
                  RowBox[{"CoefficientArrays", "[", 
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"ConstraintEq", "[", "w", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["y", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["z", "#"], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}]}], "]"}], "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", "w", "]"}], "[", 
                    RowBox[{"i", ",", "l"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", 
                    RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}], ",", 
                    RowBox[{"UnitVector", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "w", "]"}], ",", "i"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "w", "]"}]}], "]"}]}], "]"}], "[", 
                    "V", "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["x", "1"], ",", 
                    SubscriptBox["x", "2"], ",", 
                    SubscriptBox["x", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["z", "1"], ",", 
                    SubscriptBox["z", "2"], ",", 
                    SubscriptBox["z", "3"]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "w", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], ">", "0"}], "&"}]}], "]"}]}], 
                    "}"}]}], "]"}]}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
                  "2", "\[RightDoubleBracket]"}], "]"}], "/.", 
                RowBox[{
                 SubscriptBox["y", "1"], "\[Rule]", 
                 RowBox[{"RandomInteger", "[", 
                  RowBox[{"{", 
                   RowBox[{"10", ",", "100"}], "}"}], "]"}]}]}], "/.", 
               RowBox[{
                SubscriptBox["y", "2"], "\[Rule]", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{"{", 
                  RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
              RowBox[{
               SubscriptBox["y", "3"], "\[Rule]", 
               RowBox[{"RandomInteger", "[", 
                RowBox[{"{", 
                 RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
             RowBox[{
              SubscriptBox["x", "3"], "\[Rule]", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "/.", 
            RowBox[{
             SubscriptBox["z", "3"], "\[Rule]", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1000"}], "}"}], "]"}]}]}], "]"}], 
          "\[NotEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"Total", "[", "w", "]"}], "\[GreaterEqual]", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Max", "[", "w", "]"}]}], "-", "1"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Tuples", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "5"}], "]"}], ",", "3"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}]}], 
        "}"}]}], "]"}], ",", "w"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815159266815997*^9, 3.815159327085916*^9}, {
   3.8151598530769453`*^9, 3.815159864495472*^9}, {3.815159962583356*^9, 
   3.8151599895727863`*^9}, {3.8151600626931763`*^9, 3.815160063217627*^9}, {
   3.8152189206868763`*^9, 3.8152189231654387`*^9}, {3.815219360760489*^9, 
   3.8152193654371243`*^9}, 3.821809593648574*^9, {3.821809699201206*^9, 
   3.8218097125868187`*^9}, {3.8257803934540167`*^9, 
   3.8257803950114326`*^9}, {3.830783076390068*^9, 3.830783091772811*^9}, {
   3.830783148396472*^9, 3.830783200889564*^9}, {3.830783253606762*^9, 
   3.8307832701786327`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"c974fc2d-071c-435a-9b9f-b4426baaf403"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "3"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "3"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "4"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "5"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "3"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "0"}], "}"}], ",", "False", ",", "False"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "0"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "3"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", "True", ",", "True"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", "True", ",", "True"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.83355406391687*^9, 3.8336498362448573`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"f3314a11-74d0-460a-a75c-80ecbf306915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solvability3", "\[LeftDoubleBracket]", 
   RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "==", 
  RowBox[{"solvability3", "\[LeftDoubleBracket]", 
   RowBox[{"All", ",", "3"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.815160018734652*^9, 3.8151600395323563`*^9}, {
  3.821810355513604*^9, 3.821810357373918*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"f9aa7d34-440f-447d-9d54-4d578f010566"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.81516002486616*^9, 3.815160039902133*^9}, {
   3.815160157280209*^9, 3.815160168202743*^9}, 3.815219031321526*^9, {
   3.8218103558252907`*^9, 3.8218103576634398`*^9}, 3.825780353913312*^9, 
   3.830447738368003*^9, 3.830783319638961*^9, 3.833534526736244*^9, 
   3.833554064027099*^9, 3.833649836455655*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"11752d49-a1d9-4e8f-a72a-9d7dc9014a2e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General solution", "Subsection",
 CellChangeTimes->{{3.811171654093439*^9, 3.8111716569159927`*^9}, {
  3.8304262176638393`*^9, 
  3.830426219494112*^9}},ExpressionUUID->"bc7d651e-7d81-4e50-9840-\
9834d046cf7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "solution", " ", "for", " ", "three", " ", "points"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Vsol01\[Infinity]", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&&", 
          RowBox[{"OddQ", "[", 
           RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}]}]}], "&"}], ")"}]}],
       "]"}], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y_", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"w", ",", 
            RowBox[{"{", "i", "}"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
         "]"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", "2"]}], "+", 
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"], "+", 
         SubscriptBox["j", "3"], "-", 
         RowBox[{"2", 
          SubscriptBox["j", "i"]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}], 
      
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vsol01\[Infinity]", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&&", 
          RowBox[{"EvenQ", "[", 
           RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}]}]}], "&"}], ")"}]}],
       "]"}], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y_", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "}"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
      RowBox[{
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "-", "k"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"w", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "l"}], "}"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
         "]"}], 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"], "+", 
         SubscriptBox["j", "3"], "-", 
         RowBox[{"2", 
          SubscriptBox["j", "i"]}], "-", 
         RowBox[{"2", 
          SubscriptBox["j", "l"]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "solution", " ", "for", " ", "three", " ", "arbitrary", " ", 
      
      RowBox[{"points", ".", " ", "If"}], " ", "one", " ", "of", " ", "the", 
      " ", "points", " ", "is", " ", "\[Infinity]"}], ",", " ", 
     RowBox[{
     "we", " ", "assume", " ", "it", " ", "to", " ", "be", " ", "the", " ", 
      "third", " ", "point", " ", "of", " ", "the", " ", 
      RowBox[{"x", "'"}], "s", " ", "and", " ", "the", " ", 
      RowBox[{"z", "'"}], 
      RowBox[{"s", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vsol", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}], "-", "1"}]}]}], "&"}], ")"}]}],
       "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"h0", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["j", "#"], "&"}], "/@", 
            RowBox[{"Range", "[", "3", "]"}]}], ")"}], "+", 
          RowBox[{
           FractionBox["k", "2"], "w"}]}]}], ",", 
        RowBox[{"\[CapitalDelta]0", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["j", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "3", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["j", "#"], "&"}], "/@", 
                 RowBox[{"Range", "[", "3", "]"}]}], ")"}], "-", "1"}], 
              ")"}]}], 
            RowBox[{"k", "-", "2"}]]}], "-", 
          RowBox[{"w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["j", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "3", "]"}]}], ")"}], "+", 
             RowBox[{
              FractionBox["k", "4"], "w"}]}], ")"}]}]}]}], ",", "xdiff", ",", 
        "zdiff"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"xdiff", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "\[LeftDoubleBracket]", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "3", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "3", ",", "1"}], "]"}]}], "]"}], 
            "\[RightDoubleBracket]"}], "-", 
           RowBox[{"x", "\[LeftDoubleBracket]", 
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "3", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "3", ",", "1"}], "]"}]}], "]"}], 
            "\[RightDoubleBracket]"}]}], ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"zdiff", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "\[LeftDoubleBracket]", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "3", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "3", ",", "1"}], "]"}]}], "]"}], 
            "\[RightDoubleBracket]"}], "-", 
           RowBox[{"z", "\[LeftDoubleBracket]", 
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"i", ",", "3", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "3", ",", "1"}], "]"}]}], "]"}], 
            "\[RightDoubleBracket]"}]}], ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"xdiff", "[", 
            RowBox[{"i", ",", "l"}], "]"}], 
           RowBox[{
            RowBox[{"Total", "[", "h0", "]"}], "-", 
            RowBox[{"2", 
             RowBox[{
             "h0", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "-", 
            RowBox[{"2", 
             RowBox[{
             "h0", "\[LeftDoubleBracket]", "l", 
              "\[RightDoubleBracket]"}]}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"zdiff", "[", 
            RowBox[{"i", ",", "l"}], "]"}], 
           RowBox[{
            RowBox[{"Total", "[", "\[CapitalDelta]0", "]"}], "-", 
            RowBox[{"2", 
             RowBox[{
             "\[CapitalDelta]0", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], "-", 
            RowBox[{"2", 
             RowBox[{
             "\[CapitalDelta]0", "\[LeftDoubleBracket]", "l", 
              "\[RightDoubleBracket]"}]}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"Vsol01\[Infinity]", "[", "w", "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             FractionBox[
              RowBox[{
               RowBox[{"xdiff", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", 
                 RowBox[{"i", "+", "2"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"zdiff", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"i", "+", "1"}]}], "]"}], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
               
               SuperscriptBox[
                RowBox[{"zdiff", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"i", "+", "2"}]}], "]"}], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]]}], 
              RowBox[{
               RowBox[{"xdiff", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], 
               RowBox[{"xdiff", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"i", "+", "2"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"zdiff", "[", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", 
                  RowBox[{"i", "+", "2"}]}], "]"}], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Alternative", " ", "way", " ", "of", " ", "writing", " ", "the", " ", 
       "solution", " ", "in", " ", "odd", " ", "parity", " ", 
       RowBox[{"case", ".", " ", "We"}], " ", "assume", " ", "that", " ", 
       SubscriptBox["x", "1"]}], "=", 
      RowBox[{
       SubscriptBox["z", "1"], "=", "0"}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "2"], "=", 
      RowBox[{
       SubscriptBox["z", "2"], "=", "1"}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "3"], "=", 
      RowBox[{
       SubscriptBox["z", "3"], "=", 
       RowBox[{"\[Infinity]", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vsol2", "[", 
      RowBox[{"w_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "3"}], "&&", 
          RowBox[{"OddQ", "[", 
           RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Max", "[", "#", "]"}]}], "+", "1"}]}]}], "&"}], ")"}]}],
       "]"}], "[", "t_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"Total", "[", "w", "]"}], "-", "1"}], "2"], ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"a3", "[", "w", "]"}], "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], 
         RowBox[{" ", 
          RowBox[{
           RowBox[{
            FractionBox["k", "4"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "-", "1"}], ")"}]}], "-", 
           SubscriptBox["h", "i"]}]}]], 
        SuperscriptBox[
         RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["k", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "+",
              "1"}], ")"}]}], "+", 
          SubscriptBox["j", "i"]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"\[CapitalPi]", "[", "w", "]"}], 
      RowBox[{" ", 
       RowBox[{"-", 
        FractionBox["k", "2"]}]}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"t", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"k", " ", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "2"]}], "+", 
          SubscriptBox["j", "i"], "+", 
          SubscriptBox["h", "i"], "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
           "t", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          ")"}], 
         RowBox[{
          FractionBox[
           RowBox[{"k", " ", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           "2"], "+", 
          SubscriptBox["j", "i"], "-", 
          SubscriptBox["h", "i"], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"Total", "[", 
           RowBox[{"t", " ", "w"}], "]"}]}], 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "-", "1"}]]}], ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.81117167698391*^9, 3.811171761134811*^9}, {
   3.811172164118701*^9, 3.811172230848907*^9}, {3.811174843616201*^9, 
   3.811174843743018*^9}, {3.8148524014507203`*^9, 3.814852402664137*^9}, {
   3.8148560851926203`*^9, 3.8148560860934496`*^9}, {3.8151554135540943`*^9, 
   3.8151554782969913`*^9}, {3.815155539406991*^9, 3.815155571971465*^9}, 
   3.815155659348383*^9, {3.815156256692334*^9, 3.815156256736621*^9}, {
   3.815157673179769*^9, 3.815157697724835*^9}, {3.8151581943130293`*^9, 
   3.815158202304441*^9}, {3.815238428896389*^9, 3.815238428977886*^9}, {
   3.8172986391741533`*^9, 3.817298714513887*^9}, {3.821463730343981*^9, 
   3.821463751873212*^9}, {3.8214638107929287`*^9, 3.8214638312340612`*^9}, {
   3.8214646422077627`*^9, 3.821464772691389*^9}, {3.821464855482368*^9, 
   3.821464909029141*^9}, {3.825780540303782*^9, 3.825780624081701*^9}, {
   3.825784041224307*^9, 3.825784106829581*^9}, {3.829044496708706*^9, 
   3.829044509563365*^9}, {3.829044553815699*^9, 3.829044921847323*^9}, {
   3.829044957589265*^9, 3.829045284304698*^9}, {3.829045318567541*^9, 
   3.829045555241066*^9}, {3.830426271131311*^9, 3.8304262864557953`*^9}, {
   3.830426327944213*^9, 3.830426334823545*^9}, {3.8304263849434023`*^9, 
   3.830426413751313*^9}, {3.830426443759389*^9, 3.830426478069563*^9}, {
   3.8304273437464247`*^9, 3.830427362788228*^9}, 3.830427517854828*^9, {
   3.830427568963599*^9, 3.830427663956175*^9}, {3.830428125118861*^9, 
   3.830428199679687*^9}, {3.8304286056304502`*^9, 3.830428606993959*^9}, {
   3.830434921183668*^9, 3.830434971342338*^9}, {3.833806307622943*^9, 
   3.833806311255025*^9}},ExpressionUUID->"26aab0f2-1761-4d54-abc7-\
76f65a7ede2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "these", " ", "are", " ", "indeed", " ", 
    "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RecursionRelLim", "[", "w", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["x", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "3", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["y", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "3", "]"}]}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["z", "#"], "&"}], "/@", 
              RowBox[{"Range", "[", "3", "]"}]}]}], "]"}], "/.", 
           RowBox[{"V", "\[RuleDelayed]", 
            RowBox[{"Vsol", "[", "w", "]"}]}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"Allowed", "[", 
           RowBox[{"3", ",", "25"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
     "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830428592377295*^9, 3.830428594888631*^9}, {
  3.830433310342948*^9, 3.8304333106679068`*^9}, {3.830433386383165*^9, 
  3.830433398231474*^9}, {3.830434668452149*^9, 3.83043466925311*^9}, {
  3.8304347986891327`*^9, 3.830434844774651*^9}, {3.830434996351183*^9, 
  3.830435026383234*^9}, {3.830612053470291*^9, 3.830612054062046*^9}, {
  3.8306121168372173`*^9, 3.830612117403884*^9}, {3.83063036913522*^9, 
  3.830630376313539*^9}, {3.8306304411613827`*^9, 3.830630441632094*^9}, {
  3.830630603261888*^9, 3.8306306089873*^9}, {3.830630782010006*^9, 
  3.830630782078668*^9}, {3.830637463147543*^9, 3.830637463630814*^9}, {
  3.8335538452668905`*^9, 3.8335538671101837`*^9}, {3.833565033911793*^9, 
  3.833565035195644*^9}, {3.8336495646570387`*^9, 3.8336495655360575`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"510d9436-b425-4080-8e4e-3f495b751f81"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.833889104330611*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"f40cdcb1-b466-4fe5-a6a4-c12425b48fc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Echange", " ", "statistics"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Vsol", "[", "w", "]"}], "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"Vsol", "[", 
                RowBox[{"w", "\[LeftDoubleBracket]", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1", ",", "3"}], "}"}], 
                 "\[RightDoubleBracket]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "2"]}], ",", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "1"]}], ",", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "3"]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["j", "1"], "\[Rule]", 
                 SubscriptBox["j", "2"]}], ",", 
                RowBox[{
                 SubscriptBox["j", "2"], "\[Rule]", 
                 SubscriptBox["j", "1"]}]}], "}"}]}]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"Vsol", "[", "w", "]"}], "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 SubscriptBox["y", "1"], ",", 
                 SubscriptBox["y", "2"], ",", 
                 SubscriptBox["y", "3"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
             RowBox[{
              RowBox[{
               RowBox[{"Vsol", "[", 
                RowBox[{"w", "\[LeftDoubleBracket]", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "3", ",", "2"}], "}"}], 
                 "\[RightDoubleBracket]"}], "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "1"]}], ",", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "3"]}], ",", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]], 
                   SubscriptBox["y", "2"]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 SubscriptBox["j", "2"], "\[Rule]", 
                 SubscriptBox["j", "3"]}], ",", 
                RowBox[{
                 SubscriptBox["j", "3"], "\[Rule]", 
                 SubscriptBox["j", "2"]}]}], "}"}]}]]}], "}"}], "]"}], "//.", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["a_", "b_"], 
             SuperscriptBox["c_", "d_"]}], "/;", 
            RowBox[{
             RowBox[{"Factor", "[", 
              FractionBox["a", "c"], "]"}], "===", 
             RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
           SuperscriptBox["a", 
            RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}]}], "/.", 
       RowBox[{
        SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", 
        RowBox[{"Allowed", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8304279103106728`*^9, 3.830428069236105*^9}, {
  3.8304350425074577`*^9, 3.830435049967718*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"18380937-6314-4d28-bdcc-9644772468d1"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.83042801031247*^9, 3.830428034057415*^9}, {
   3.8304280662445593`*^9, 3.83042806988763*^9}, 3.8304350512060127`*^9, 
   3.83388910546981*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a22ba2e8-4ab4-4e5d-8768-bbb9baf61a8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "second", " ", "way", " ", "of", " ", "writing", " ", "the", 
    " ", "solution", " ", "agrees", " ", "with", " ", "the", " ", "first"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PowerExpand", "[", 
         RowBox[{"Map", "[", 
          RowBox[{"Factor", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[DifferentialD]", 
                    SubscriptBox["y", "i"]}], " ", 
                    SuperscriptBox[
                    SubscriptBox["y", "i"], 
                    RowBox[{
                    FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"], "+", 
                    SubscriptBox["j", "i"], "-", 
                    SubscriptBox["h", "i"], "-", "1"}]]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"Vsol", "[", "w", "]"}], "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    SubscriptBox["y", "3"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                  "]"}]}], "/.", 
                RowBox[{
                 SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a3", "[", "w", "]"}], "\[LeftDoubleBracket]", "i",
                    "\[RightDoubleBracket]"}], 
                  SubscriptBox["t", "i"]}]}]}], "/.", 
               RowBox[{
                SubscriptBox["t", "i_"], "\[RuleDelayed]", 
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  SubscriptBox["u", "i"], 
                  RowBox[{"-", "1"}]]}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"\[DifferentialD]", 
                  SubscriptBox["u", "i"]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
               RowBox[{
                RowBox[{"Vsol2", "[", "w", "]"}], "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "#"], "&"}], "/@", 
                 RowBox[{"Range", "[", "3", "]"}]}], "]"}]}], ")"}]}], "/.", 
            RowBox[{
             RowBox[{"\[DifferentialD]", "x_"}], "\[RuleDelayed]", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"x", ",", 
                  SubscriptBox["u", "i"]}], "]"}], 
                RowBox[{"\[DifferentialD]", 
                 SubscriptBox["u", "i"]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
           "\[Infinity]"}], "]"}], "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["a_", "b_"], 
            SuperscriptBox["c_", "d_"]}], "/;", 
           RowBox[{
            RowBox[{"Factor", "[", 
             FractionBox["a", "c"], "]"}], "===", 
            RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
          SuperscriptBox["a", 
           RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Allowed", "[", 
          RowBox[{"3", ",", "12"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Max", "[", "#", "]"}]}], "+", "1"}]}]}], "&"}]}], 
        "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8304276370156918`*^9, 3.83042768427308*^9}, {
  3.8304280922644157`*^9, 3.8304280997031937`*^9}, {3.830428224058567*^9, 
  3.830428311058515*^9}, {3.830435074211536*^9, 3.830435077672576*^9}, {
  3.83076968833386*^9, 3.830769695008662*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"f63ed651-d40e-4388-b305-389a79c5c07c"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.830427691250391*^9, {3.830428094112946*^9, 3.830428100036007*^9}, {
   3.830428233099226*^9, 3.830428311658848*^9}, 3.830435078230692*^9, 
   3.830769693853093*^9, 3.8338891064116135`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"373e63d2-a5e9-4ee5-87f7-ebc367ac7d50"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "with", " ", "Lauricalla", " ", "hypergeometric", " ", 
     RowBox[{"function", ".", " ", "Here"}], " ", "s", " ", "is", " ", "the", 
     " ", "difference", " ", "from", " ", "the", " ", "highest", " ", 
     "weight", " ", "state"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", 
      SubscriptBox["s", "i"]}], "=", 
     RowBox[{
      SubscriptBox["h", "i"], "-", 
      SubscriptBox["j", "i"], "-", 
      FractionBox[
       RowBox[{"k", " ", 
        SubscriptBox["w", "i"]}], "2"]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VsolhDp", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "s_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y1", ",", " ", "y2", ",", "y3"}], "}"}], ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Vsol", "[", "w", "]"}], "[", 
             RowBox[{"x", ",", 
              RowBox[{"{", 
               RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], ",", "z"}], "]"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "0", ",", 
              RowBox[{
              "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "0", ",", 
            RowBox[{
            "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y3", ",", "0", ",", 
          RowBox[{
          "s", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Here", " ", "s", " ", "is", " ", "the", " ", "difference", " ", "from", 
      " ", "the", " ", "highest", " ", "weight", " ", "state"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", 
       SubscriptBox["s", "i"]}], "=", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["h", "i"]}], "-", 
       SubscriptBox["j", "i"], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         SubscriptBox["w", "i"]}], "2"]}]}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"VsolhDm", "[", "w_", "]"}], "[", 
     RowBox[{"x_", ",", "s_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y1", ",", " ", "y2", ",", "y3"}], "}"}], ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"PowerExpand", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"Vsol", "[", "w", "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "y1"], ",", 
                  FractionBox["1", "y2"], ",", 
                  FractionBox["1", "y3"]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              
              RowBox[{
               SuperscriptBox["y1", 
                RowBox[{"2", 
                 SubscriptBox["j", "1"]}]], 
               SuperscriptBox["y2", 
                RowBox[{"2", 
                 SubscriptBox["j", "2"]}]], 
               SuperscriptBox["y3", 
                RowBox[{"2", 
                 SubscriptBox["j", "3"]}]]}]], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "0", ",", 
              RowBox[{
              "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "0", ",", 
            RowBox[{
            "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y3", ",", "0", ",", 
          RowBox[{
          "s", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8306133299186974`*^9, 3.830613346516159*^9}, 
   3.830613449432838*^9, {3.830613487685238*^9, 3.830613675835683*^9}, {
   3.830613894729562*^9, 3.830613911546219*^9}, 3.830613981283826*^9, 
   3.830614040862234*^9, {3.830614531105241*^9, 3.830614567524418*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"d0971315-eb78-41e8-91b6-decc074bf4a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"Allowed", "[", 
    RowBox[{"3", ",", "8"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Max", "[", "#", "]"}]}], "+", "1"}]}]}], "&"}]}], 
  "]"}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"a2597dad-5d83-41e7-97bb-625bce435662"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8338891064486203`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"f7e20cc3-a200-4192-a5ca-94d0a3131e99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "the", " ", "formula", " ", "for", " ", "the", " ", 
     "correlators", " ", "in", " ", "the", " ", "h"}], "-", "basis"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Factor", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"VsolhDp", "[", "w", "]"}], "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "s",
                 ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"Total", "[", "w", "]"}], "+", "1"}], "2"], ")"}], 
                 RowBox[{
                  FractionBox["k", "2"], "-", 
                  SubscriptBox["j", "1"], "-", 
                  SubscriptBox["j", "2"], "-", 
                  SubscriptBox["j", "3"]}]], 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"a3", "[", "w", "]"}], "\[LeftDoubleBracket]", 
                    "i", "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{
                    FractionBox["k", "4"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}], ")"}]}], "-", 
                    SubscriptBox["h", "i"]}]], 
                   SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["k", "4"]}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}]}], "+", 
                    SubscriptBox["j", "i"]}]], 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["j", "i"], "-", 
                    FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"], "+", 
                    SubscriptBox["h", "i"], "-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["j", "i"]}], "-", "1"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
                SuperscriptBox[
                 RowBox[{"\[CapitalPi]", "[", "w", "]"}], 
                 RowBox[{"-", 
                  FractionBox["k", "2"]}]], 
                RowBox[{"LauricellaFA", "[", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["j", "1"], "+", 
                   SubscriptBox["j", "2"], "+", 
                   SubscriptBox["j", "3"], "-", 
                   FractionBox["k", "2"]}], ",", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "s", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["j", "i"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
                  FractionBox[
                   RowBox[{"2", "w"}], 
                   RowBox[{
                    RowBox[{"Total", "[", "w", "]"}], "+", "1"}]]}], "]"}]}], 
               ")"}]}], "/.", 
             RowBox[{
              SubscriptBox["h", "i_"], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{
               "s", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "+", 
               SubscriptBox["j", "i"], "+", 
               FractionBox[
                RowBox[{"k", " ", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "2"]}]}]}], "]"}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}], ",", 
           RowBox[{
            RowBox[{"Exp", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
           RowBox[{
            SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], 
          "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Allowed", "[", 
             RowBox[{"3", ",", "10"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"OddQ", "[", 
               RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
              RowBox[{
               RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"Max", "[", "#", "]"}]}], "+", "1"}]}]}], "&"}]}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Tuples", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"0", ",", "3"}], "]"}], ",", "3"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", "#", "]"}], "\[LessEqual]", "3"}], 
             "&"}]}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "s"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830616539870408*^9, 3.83061664136007*^9}, {
   3.8306166802923594`*^9, 3.830616705118628*^9}, 3.830616960922522*^9, {
   3.830617009489338*^9, 3.8306170300841017`*^9}, {3.830617070063396*^9, 
   3.830617145249176*^9}, {3.8306176960210733`*^9, 3.8306177332053967`*^9}, {
   3.8306177764688587`*^9, 3.8306177811521187`*^9}, {3.830620943880252*^9, 
   3.830620963829535*^9}, {3.830621008799021*^9, 3.830621010157339*^9}, {
   3.830621041526024*^9, 3.8306210451865396`*^9}, {3.830621087584812*^9, 
   3.830621169846466*^9}, {3.8306212014521523`*^9, 3.830621206486462*^9}, 
   3.830622152808756*^9, {3.830622190303492*^9, 3.8306222088464403`*^9}, {
   3.830622352259121*^9, 3.8306223548094788`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"068c3991-fed3-4351-9395-0e1ceee20859"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.8306165767963457`*^9, 3.830616607148261*^9, 3.8306166481055727`*^9, {
   3.830616688739139*^9, 3.830616711604417*^9}, {3.8306169981386538`*^9, 
   3.830617036080043*^9}, {3.830617079460827*^9, 3.8306171001296167`*^9}, 
   3.830617291992359*^9, 3.830617757211113*^9, 3.8306178103189907`*^9, {
   3.830620953732574*^9, 3.830620980529179*^9}, 3.830621024337728*^9, 
   3.830621065692618*^9, {3.8306211240254583`*^9, 3.830621160145768*^9}, 
   3.830621192808502*^9, 3.830621228219742*^9, 3.8306221768363047`*^9, 
   3.830622245766303*^9, 3.8306227622177143`*^9, 3.833889682666256*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"7a817f0e-edeb-4104-afa1-78a8d515f14c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"PowerExpand", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"VsolhDm", "[", "w", "]"}], "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "s", 
               ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"Total", "[", "w", "]"}], "-", "1"}], "2"], ")"}], 
                
                RowBox[{
                 FractionBox["k", "2"], "-", 
                 SubscriptBox["j", "1"], "-", 
                 SubscriptBox["j", "2"], "-", 
                 SubscriptBox["j", "3"]}]], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"a3", "[", "w", "]"}], "\[LeftDoubleBracket]", 
                    "i", "\[RightDoubleBracket]"}], 
                   RowBox[{
                    RowBox[{
                    FractionBox["k", "4"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", "1"}], ")"}]}], "-", 
                    SubscriptBox["h", "i"]}]], 
                  SuperscriptBox[
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["k", "4"]}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}]}], "+", 
                    SubscriptBox["j", "i"]}]], 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["j", "i"], "+", 
                    FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], "2"], "-", 
                    SubscriptBox["h", "i"], "-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    SubscriptBox["j", "i"]}], "-", "1"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"\[CapitalPi]", "[", "w", "]"}], 
                RowBox[{"-", 
                 FractionBox["k", "2"]}]], 
               RowBox[{"LauricellaFA", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["j", "1"], "+", 
                  SubscriptBox["j", "2"], "+", 
                  SubscriptBox["j", "3"], "-", 
                  FractionBox["k", "2"]}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{
                    "s", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"2", 
                    SubscriptBox["j", "i"]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "3"}], "}"}]}], "]"}], ",", 
                 FractionBox[
                  RowBox[{"2", "w"}], 
                  RowBox[{
                   RowBox[{"Total", "[", "w", "]"}], "-", "1"}]]}], "]"}]}], 
              ")"}]}], "/.", 
            RowBox[{
             SubscriptBox["h", "i_"], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "s", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "-", 
              SubscriptBox["j", "i"], "+", 
              FractionBox[
               RowBox[{"k", " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "2"]}]}]}], "]"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"Exp", "[", "a_", "]"}], "\[Rule]", "1"}], " ", ",", 
          RowBox[{
           SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], "}"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Allowed", "[", 
            RowBox[{"3", ",", "10"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"OddQ", "[", 
              RowBox[{"Total", "[", "#", "]"}], "]"}], "&&", 
             RowBox[{
              RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Max", "[", "#", "]"}]}], "+", "1"}]}]}], "&"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Tuples", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "3"}], "]"}], ",", "3"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", "#", "]"}], "\[LessEqual]", "3"}], "&"}]}],
           "]"}]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"w", ",", "s"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830622160107904*^9, 3.830622205863223*^9}, {
  3.830622357876328*^9, 3.830622358211733*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"66754d3a-7187-4cf7-9162-cf4954a7302f"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.830622885796337*^9, 3.833889863075644*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"ce1fb87a-2648-4658-a5cd-cb420e8c9424"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8306162638886843`*^9, 3.830616296961089*^9}, {
  3.830616344579103*^9, 3.830616378327499*^9}, {3.8306170334018087`*^9, 
  3.8306170345657167`*^9}, {3.830617120508402*^9, 3.830617144004135*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"afb49f73-45b7-42be-97d9-260b8608889e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fusion rules", "Subsection",
 CellChangeTimes->{{3.8245502084919853`*^9, 3.824550209998023*^9}, {
  3.824550365542514*^9, 3.824550373506413*^9}, {3.826102970813722*^9, 
  3.8261029714291105`*^9}},ExpressionUUID->"47ab57bb-68f3-409f-a795-\
b47ab062a765"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Each", " ", 
     RowBox[{
     "\[Epsilon]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
     " ", "can", " ", "be"}], " ", "+", 
    RowBox[{"1", " ", "corresponding", " ", "to", " ", 
     SuperscriptBox["D", "+"]}]}], ",", " ", 
   RowBox[{
    RowBox[{"-", "1"}], " ", "corresponding", " ", "to", " ", 
    SuperscriptBox["D", "-"], " ", "or", " ", "0", " ", "corresponding", " ", 
    "to", " ", 
    RowBox[{"C", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.824550274141183*^9, 3.824550518819018*^9}, {
   3.824550553459675*^9, 3.824550567931856*^9}, {3.8245506935973873`*^9, 
   3.8245508441790667`*^9}, 3.824550901170478*^9, {3.8245509396792803`*^9, 
   3.8245509515223*^9}, {3.824551030070109*^9, 3.824551034627755*^9}, {
   3.824551073795961*^9, 3.824551144109231*^9}, {3.8245512483054333`*^9, 
   3.824551289488617*^9}, {3.824551915301805*^9, 3.824551927733593*^9}, 
   3.824552014147999*^9, {3.824554201774341*^9, 3.824554312631976*^9}, {
   3.824554371866194*^9, 3.824554382267304*^9}, {3.824556754024135*^9, 
   3.824556756135687*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"d4d77797-d17b-46f5-9887-91e07d71b064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAdmissible", "[", 
   RowBox[{"\[Epsilon]_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expansion", ",", "wantedexponent", ",", "t"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wantedexponent", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "\[Epsilon]", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{
            "\[Epsilon]", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"k", " ", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "2"], "-", 
              SubscriptBox["h", "i"]}], ")"}]}], "+", 
           SubscriptBox["j", "i"]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"expansion", "=", 
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Map", "[", 
        RowBox[{"Factor", ",", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["y", "#"], 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "wantedexponent", "\[LeftDoubleBracket]", "#", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "\[Epsilon]", "\[LeftDoubleBracket]", "#", 
                   "\[RightDoubleBracket]"}], "-", "1"}], ")"}]}]], "&"}], "/@", 
             RowBox[{"Range", "[", "3", "]"}]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["y", "#"], 
                  RowBox[{
                   FractionBox[
                    RowBox[{"k", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}]}], "2"], "+", 
                   SubscriptBox["j", "#"], "-", 
                   SubscriptBox["h", "#"], "-", "1"}]], "&"}], "/@", 
                RowBox[{"Range", "[", "3", "]"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"Vsol", "[", "w", "]"}], "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["y", "#"], "&"}], "/@", 
                RowBox[{"Range", "[", "3", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}],
             "/.", 
            RowBox[{
             SubscriptBox["y", "i_"], "\[RuleDelayed]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "\[Epsilon]", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "\[Equal]", 
                RowBox[{"-", "1"}]}], ",", 
               FractionBox["1", 
                SubscriptBox["y", "i"]], ",", 
               SubscriptBox["y", "i"]}], "]"}]}]}], ")"}]}], ",", 
         "\[Infinity]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Quiet", "[", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "t"}], "]"}]}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"FactorList", "[", 
             RowBox[{"PowerExpand", "[", 
              RowBox[{"Map", "[", 
               RowBox[{"Factor", ",", 
                RowBox[{"expansion", "/.", 
                 RowBox[{
                  SubscriptBox["y", "i_"], "\[RuleDelayed]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "\[Epsilon]", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                    SubscriptBox["y", "i"], ",", 
                    RowBox[{"t", " ", 
                    SubscriptBox["y", "i"]}]}], "]"}]}]}], ",", 
                "\[Infinity]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[Equal]", "t"}], "||", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"List", "@@", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], ")"}], "\[LeftDoubleBracket]",
                 "1", "\[RightDoubleBracket]"}], "\[Equal]", "t"}]}], "&"}]}],
            "]"}]}], ")"}]}], "]"}], "===", "0"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.824554458089366*^9, 3.8245545627270737`*^9}, {
   3.82455476938195*^9, 3.824554771938005*^9}, {3.824554808457053*^9, 
   3.82455481121964*^9}, {3.824554866530273*^9, 3.824555153548579*^9}, {
   3.8245551878352423`*^9, 3.824555231775549*^9}, {3.824555263380727*^9, 
   3.824555263674593*^9}, {3.8245552991658287`*^9, 3.824555463376418*^9}, {
   3.8245554952326403`*^9, 3.824555518844576*^9}, {3.824555573997018*^9, 
   3.824555579401484*^9}, {3.8245556101130753`*^9, 3.824555643991911*^9}, {
   3.824555677696514*^9, 3.82455579758986*^9}, {3.824555865865819*^9, 
   3.824555892975277*^9}, {3.8245560658775578`*^9, 3.8245561778410273`*^9}, {
   3.824556234180256*^9, 3.824556718063414*^9}, {3.824561767889756*^9, 
   3.8245617700540867`*^9}, {3.824561831217231*^9, 3.824561835888389*^9}, {
   3.8245618934569187`*^9, 3.82456190217982*^9}, {3.8246648888146753`*^9, 
   3.8246649609498262`*^9}, {3.824665795404254*^9, 3.824665855119335*^9}, {
   3.8246658856483803`*^9, 3.824665892586915*^9}, {3.824665932494411*^9, 
   3.824665979800364*^9}, {3.8246660338630123`*^9, 3.824666035316691*^9}, 
   3.824666078194018*^9, {3.824666121470552*^9, 3.8246661291755238`*^9}, {
   3.824666168784814*^9, 3.824666238865286*^9}, {3.824666281158132*^9, 
   3.8246663760346727`*^9}, {3.824666408087528*^9, 3.8246665274150343`*^9}, {
   3.8246672604550743`*^9, 3.824667272667951*^9}, {3.830448714340266*^9, 
   3.8304487218366003`*^9}, {3.830448776254119*^9, 3.830448784680666*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"1d40c6da-aa6d-4cc5-9d09-65300e8863f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "fusion", " ", "rules", " ", "as", " ", "obtained", " ", 
    "from", " ", "the", " ", "two", " ", "rules", " ", "listed", " ", "in", 
    " ", "the", " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FusionRule", "[", 
      RowBox[{"\[Epsilon]_", ",", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"w", "+", 
         FractionBox[
          RowBox[{"\[Epsilon]", "-", "1"}], "2"]}], "]"}], "\[GreaterEqual]", 
       
       RowBox[{"2", 
        RowBox[{"Max", "[", 
         RowBox[{"w", "+", 
          FractionBox[
           RowBox[{"\[Epsilon]", "-", "1"}], "2"]}], "]"}]}]}], "/;", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "\[Equal]", "3"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionRule", "[", 
      RowBox[{"\[Epsilon]_", ",", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", "=", 
          RowBox[{"Min", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{"\[Epsilon]", ",", "0"}], "]"}], "]"}], "]"}]}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"FusionRule", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "+", 
            RowBox[{"UnitVector", "[", 
             RowBox[{"3", ",", "i"}], "]"}]}], ",", "w"}], "]"}], "||", 
         RowBox[{"FusionRule", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "-", 
            RowBox[{"UnitVector", "[", 
             RowBox[{"3", ",", "i"}], "]"}]}], ",", "w"}], "]"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "<", "3"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.824728982057433*^9, 3.824729088637871*^9}, {
  3.824729165041912*^9, 3.824729338034945*^9}, {3.82472947234486*^9, 
  3.824729499467475*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"ed4d2c4d-29c7-465e-a237-9f21c07f0a4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Check", " ", "that", " ", "the", " ", "fusion", " ", "rules", " ", 
      "are", " ", 
      RowBox[{"correct", ".", " ", "We"}], " ", "assume", " ", "that", " ", 
      SubscriptBox["w", "i"]}], "\[GreaterEqual]", 
     RowBox[{"1", " ", "for", " ", "all", " ", "i"}]}], ",", " ", 
    RowBox[{"so", " ", "that", " ", "a", " ", 
     SubscriptBox["y", "i"], " ", "is", " ", "present", " ", "and", " ", "to",
      " ", "avoid", " ", "special", " ", 
     RowBox[{"cases", ".", " ", "This"}], " ", "command", " ", "takes", " ", 
     "a", " ", "while", " ", "to", " ", "evaluate", " ", "since", " ", 
     "there", " ", "are", " ", "many", " ", "cases", " ", "to", " ", 
     RowBox[{"check", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"And", "@@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Equal", "@@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FusionAdmissible", "[", 
            RowBox[{"\[Epsilon]", ",", "w"}], "]"}], ",", 
           RowBox[{"FusionRule", "[", 
            RowBox[{"\[Epsilon]", ",", "w"}], "]"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", "3"}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Allowed", "[", 
             RowBox[{"3", ",", "10"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "#", "]"}], "\[GreaterEqual]", "1"}], 
             "&"}]}], "]"}]}], "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "\[Epsilon]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.824550407354754*^9, 3.824550434099168*^9}, {
   3.824550591701316*^9, 3.824550598418401*^9}, {3.824550733017667*^9, 
   3.824550753458672*^9}, {3.824551134767105*^9, 3.824551137755569*^9}, {
   3.8245511703795652`*^9, 3.8245512339636497`*^9}, {3.8245514017101727`*^9, 
   3.8245514027883787`*^9}, {3.8245514697317667`*^9, 3.82455147665434*^9}, {
   3.8245515784206963`*^9, 3.824551614555747*^9}, {3.824551664696707*^9, 
   3.82455179280125*^9}, {3.8245520682464857`*^9, 3.824552069226364*^9}, {
   3.824552371112355*^9, 3.824552371615095*^9}, {3.824556771337101*^9, 
   3.8245567892605*^9}, {3.82455689385518*^9, 3.8245568939285097`*^9}, 
   3.824668585615839*^9, {3.8247293529394836`*^9, 3.824729465821718*^9}, {
   3.824729676996791*^9, 3.824729679898179*^9}, {3.8304351182902308`*^9, 
   3.830435119069126*^9}, {3.830435155104097*^9, 3.8304351834881*^9}, {
   3.830435743259055*^9, 3.830435744085847*^9}, {3.83043579385637*^9, 
   3.8304358319542437`*^9}, {3.830436045352408*^9, 3.830436084121804*^9}, {
   3.830447726609191*^9, 3.830447750827072*^9}, {3.830448801771061*^9, 
   3.8304488195077877`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"04472fd2-acde-4b75-86e7-627eaf22d14f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.824550434452322*^9, 3.824550522108638*^9, {3.824550569269212*^9, 
   3.8245505987280684`*^9}, {3.8245507353661957`*^9, 3.824550757707193*^9}, {
   3.824550801592074*^9, 3.824550846218885*^9}, 3.824550905511839*^9, {
   3.8245509474695997`*^9, 3.824550953875572*^9}, 3.824551038441823*^9, {
   3.824551085868825*^9, 3.824551146100368*^9}, {3.824551190834886*^9, 
   3.824551234300611*^9}, {3.8245514034588947`*^9, 3.824551414094934*^9}, {
   3.8245514618688183`*^9, 3.824551502558443*^9}, {3.824551575397176*^9, 
   3.824551580599272*^9}, 3.8245516674094877`*^9, {3.824551722198111*^9, 
   3.8245517372555*^9}, {3.824551769273651*^9, 3.824551793908551*^9}, 
   3.824552070175921*^9, 3.824552373473213*^9, 3.824556789839696*^9, 
   3.824556836185631*^9, 3.8245569404643497`*^9, 3.8245570445095987`*^9, 
   3.824666542624393*^9, 3.8246685944013557`*^9, 3.824729372527775*^9, {
   3.824729409335557*^9, 3.824729443146097*^9}, 3.824729545187133*^9, 
   3.8247298472447987`*^9, {3.8304351194347*^9, 3.830435143822784*^9}, 
   3.8304351838829813`*^9, 3.8304353397192297`*^9, 3.8304357992777576`*^9, 
   3.830437394719924*^9, 3.8304477605846148`*^9, {3.8304487988836117`*^9, 
   3.830448814256266*^9}, 3.830448876880583*^9, 3.8338899299841247`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"91d54ea3-306c-49fa-b8a6-95b9b2f3aaf0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Limit x\[Rule]0 and spectral flow violation", "Subsection",
 CellChangeTimes->{{3.830433422907743*^9, 3.830433427740262*^9}, {
  3.830434539076044*^9, 
  3.830434551755149*^9}},ExpressionUUID->"8b8f8b1c-54cb-471e-a485-\
1e3625d0a608"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "solution", " ", "in", " ", "the", " ", "limit", " ", "x"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
     "0.", " ", "The", " ", "first", " ", "argument", " ", "is", " ", 
      SubscriptBox["w", "1"]}], "+", 
     SubscriptBox["w", "2"], "-", 
     RowBox[{
      SubscriptBox["w", "3"], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V00\[Infinity]", "[", "1", "]"}], "[", "y_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "+", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "-", 
       FractionBox["k", "2"]}]], 
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      RowBox[{
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"], "-", 
       FractionBox["k", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V00\[Infinity]", "[", "0", "]"}], "[", "y_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        ")"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "-", 
       SubscriptBox["j", "2"], "+", 
       SubscriptBox["j", "3"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["j", "1"]}], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V00\[Infinity]", "[", 
      RowBox[{"-", "1"}], "]"}], "[", "y_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
      RowBox[{
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"], "-", 
       FractionBox["k", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "+", 
        RowBox[{
         RowBox[{"y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "y", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
       ")"}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       SubscriptBox["j", "1"], "-", 
       SubscriptBox["j", "2"], "-", 
       SubscriptBox["j", "3"]}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.830433565041851*^9, 3.830433579861491*^9}, {
  3.830433611790576*^9, 3.83043383930052*^9}, {3.830433887073556*^9, 
  3.830433911855649*^9}, {3.830434495617511*^9, 3.83043449686587*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"bd8511ae-0b63-4d8b-92f5-f14ddf37bc74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Refine", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Vsol", "[", "w", "]"}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "x", ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["y", "1"], ",", 
                SubscriptBox["y", "2"], ",", 
                SubscriptBox["y", "3"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"0", "<", "x", "<", "1"}]}]}], "]"}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", "0"}]}], 
        RowBox[{
         RowBox[{"V00\[Infinity]", "[", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
          "]"}], "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
            SubscriptBox["y", "1"]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
            SubscriptBox["y", "2"]}], ",", 
           SubscriptBox["y", "3"]}], "}"}], "]"}]], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["a_", "b_"], 
           SuperscriptBox["c_", "d_"]}], "/;", 
          RowBox[{
           RowBox[{"Factor", "[", 
            FractionBox["a", "c"], "]"}], "===", 
           RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
         SuperscriptBox["a", 
          RowBox[{"b", "+", "d"}]]}], "}"}]}], "/.", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "a_"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{
      SuperscriptBox["\[ImaginaryI]", "a_"], "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Allowed", "[", 
         RowBox[{"3", ",", "12"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "]"}], "\[LessEqual]", "1"}], "&&", " ", 
          RowBox[{
           RowBox[{"Min", "[", "#", "]"}], "\[GreaterEqual]", "1"}]}], 
         "&"}]}], "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.830434001130158*^9, 3.830434018882142*^9}, {
  3.830434306639309*^9, 3.830434378459116*^9}, {3.830434438544867*^9, 
  3.830434531120517*^9}, {3.830434656735038*^9, 3.8304346590851173`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"b06db8e2-5af7-425c-9e13-89b1a22aeda8"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.83043434814081*^9, 3.830434379036199*^9}, {
   3.83043444753834*^9, 3.83043453186679*^9}, 3.830434659806744*^9, 
   3.8338899304163117`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"d300e5e0-cb84-4c84-8d9b-53d38fe49824"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 430, 11, 96, "Title",ExpressionUUID->"bdef6512-4b85-449e-97c4-80e3ae746fd1"],
Cell[1013, 35, 2742, 62, 124, "Input",ExpressionUUID->"19b1d65e-5d5f-429b-be0b-f60bdbafd5bb"],
Cell[CellGroupData[{
Cell[3780, 101, 272, 4, 67, "Section",ExpressionUUID->"11b21689-27ea-4f89-a40e-9f960ded49cb"],
Cell[CellGroupData[{
Cell[4077, 109, 167, 3, 53, "Subsection",ExpressionUUID->"0db08b0b-c8d1-43e8-978c-fca2db7d3bef"],
Cell[4247, 114, 2539, 67, 48, "Input",ExpressionUUID->"b39ed8d1-323c-47e5-bcdd-03f5f0af2124"],
Cell[6789, 183, 1717, 39, 67, "Input",ExpressionUUID->"c2e6af04-434b-48aa-ba91-9c593d458bea"],
Cell[8509, 224, 714, 20, 102, "Input",ExpressionUUID->"5d0588ee-2d95-4675-88fd-b8dd7624b722",
 InitializationCell->True],
Cell[9226, 246, 9030, 234, 361, "Input",ExpressionUUID->"4fb8e00b-00f0-4199-bc5e-2780518346c7",
 InitializationCell->True],
Cell[18259, 482, 7500, 159, 349, "Input",ExpressionUUID->"be1c5183-2ad0-4f2e-805c-b6745f61b6f7",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[25796, 646, 209, 4, 53, "Subsection",ExpressionUUID->"8b6a87ad-aab8-4fa9-b5e5-d2572d27982a"],
Cell[26008, 652, 1320, 42, 381, "Input",ExpressionUUID->"560c602f-3219-4cf7-b322-5a0b9af8c060",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27365, 699, 170, 3, 37, "Subsection",ExpressionUUID->"21e35535-52e9-4def-ac42-519b13d0413a"],
Cell[27538, 704, 24778, 575, 2148, "Input",ExpressionUUID->"b2f39563-e6c2-4227-80e0-38c8df94beb7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[52353, 1284, 185, 3, 37, "Subsection",ExpressionUUID->"dbcae705-dc83-434e-8175-ddd0e8aa7e39"],
Cell[52541, 1289, 8206, 186, 208, "Input",ExpressionUUID->"6448852e-80a7-4d97-8776-6f24144de3de",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[60784, 1480, 159, 3, 53, "Subsection",ExpressionUUID->"13e0e769-9581-4f3c-a098-e33f317f5649"],
Cell[60946, 1485, 7328, 175, 257, "Input",ExpressionUUID->"7cfab404-09cb-421d-9871-98239b2f8875",
 InitializationCell->True],
Cell[68277, 1662, 2696, 57, 102, "Input",ExpressionUUID->"39ddfb1c-25c2-4ca0-ba34-e84e56f8e50d",
 InitializationCell->True],
Cell[70976, 1721, 172, 2, 28, "Input",ExpressionUUID->"59847f07-108c-4dc0-8777-07832254498e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71185, 1728, 230, 4, 53, "Subsection",ExpressionUUID->"9f5ef332-8e1f-4d62-8a11-d0f08549b864"],
Cell[71418, 1734, 1382, 32, 232, "Input",ExpressionUUID->"33dc7c66-09e9-4eeb-bbdc-96992ac209be",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[72849, 1772, 218, 4, 53, "Section",ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-663603035d6a"],
Cell[73070, 1778, 2486, 54, 83, "Input",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232",
 InitializationCell->True],
Cell[75559, 1834, 8152, 220, 590, "Input",ExpressionUUID->"fe64cc3c-22bb-445f-86f0-cb15a15d56e2",
 InitializationCell->True],
Cell[83714, 2056, 1763, 48, 82, "Input",ExpressionUUID->"d5ec5cf0-440e-40e6-9311-ae6091466069",
 InitializationCell->True],
Cell[85480, 2106, 2689, 71, 96, "Input",ExpressionUUID->"fdc95b96-e647-4b58-af08-5af1fd6cd64f",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[88206, 2182, 213, 4, 53, "Section",ExpressionUUID->"03aef0cd-0b5d-4121-ac8d-61bb8175a9f9"],
Cell[CellGroupData[{
Cell[88444, 2190, 174, 3, 53, "Subsection",ExpressionUUID->"5d5fc544-d1e1-4110-ac52-bddf4752f253"],
Cell[CellGroupData[{
Cell[88643, 2197, 6652, 154, 238, "Input",ExpressionUUID->"c974fc2d-071c-435a-9b9f-b4426baaf403"],
Cell[95298, 2353, 31062, 1079, 698, "Output",ExpressionUUID->"f3314a11-74d0-460a-a75c-80ecbf306915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126397, 3437, 454, 8, 28, "Input",ExpressionUUID->"f9aa7d34-440f-447d-9d54-4d578f010566"],
Cell[126854, 3447, 441, 6, 32, "Output",ExpressionUUID->"11752d49-a1d9-4e8f-a72a-9d7dc9014a2e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[127344, 3459, 217, 4, 37, "Subsection",ExpressionUUID->"bc7d651e-7d81-4e50-9840-9834d046cf7e"],
Cell[127564, 3465, 18657, 505, 366, "Input",ExpressionUUID->"26aab0f2-1761-4d54-abc7-76f65a7ede2e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[146246, 3974, 2164, 48, 48, "Input",ExpressionUUID->"510d9436-b425-4080-8e4e-3f495b751f81"],
Cell[148413, 4024, 171, 3, 32, "Output",ExpressionUUID->"f40cdcb1-b466-4fe5-a6a4-c12425b48fc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148621, 4032, 6526, 166, 208, "Input",ExpressionUUID->"18380937-6314-4d28-bdcc-9644772468d1"],
Cell[155150, 4200, 294, 5, 32, "Output",ExpressionUUID->"a22ba2e8-4ab4-4e5d-8768-bbb9baf61a8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155481, 4210, 5132, 130, 176, "Input",ExpressionUUID->"f63ed651-d40e-4388-b305-389a79c5c07c"],
Cell[160616, 4342, 342, 6, 32, "Output",ExpressionUUID->"373e63d2-a5e9-4ee5-87f7-ebc367ac7d50"]
}, Open  ]],
Cell[160973, 4351, 4845, 128, 157, "Input",ExpressionUUID->"d0971315-eb78-41e8-91b6-decc074bf4a5"],
Cell[CellGroupData[{
Cell[165843, 4483, 501, 15, 28, "Input",ExpressionUUID->"a2597dad-5d83-41e7-97bb-625bce435662"],
Cell[166347, 4500, 866, 24, 32, "Output",ExpressionUUID->"f7e20cc3-a200-4192-a5ca-94d0a3131e99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167250, 4529, 7372, 180, 360, "Input",ExpressionUUID->"068c3991-fed3-4351-9395-0e1ceee20859"],
Cell[174625, 4711, 734, 11, 32, "Output",ExpressionUUID->"7a817f0e-edeb-4104-afa1-78a8d515f14c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175396, 4727, 6452, 166, 341, "Input",ExpressionUUID->"66754d3a-7187-4cf7-9162-cf4954a7302f"],
Cell[181851, 4895, 193, 3, 32, "Output",ExpressionUUID->"ce1fb87a-2648-4658-a5cd-cb420e8c9424"]
}, Open  ]],
Cell[182059, 4901, 321, 4, 28, "Input",ExpressionUUID->"afb49f73-45b7-42be-97d9-260b8608889e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182417, 4910, 259, 4, 53, "Subsection",ExpressionUUID->"47ab57bb-68f3-409f-a795-b47ab062a765"],
Cell[182679, 4916, 1214, 24, 28, "Input",ExpressionUUID->"d4d77797-d17b-46f5-9887-91e07d71b064"],
Cell[183896, 4942, 7261, 171, 187, "Input",ExpressionUUID->"1d40c6da-aa6d-4cc5-9d09-65300e8863f1"],
Cell[191160, 5115, 2191, 60, 112, "Input",ExpressionUUID->"ed4d2c4d-29c7-465e-a237-9f21c07f0a4c"],
Cell[CellGroupData[{
Cell[193376, 5179, 3183, 67, 48, "Input",ExpressionUUID->"04472fd2-acde-4b75-86e7-627eaf22d14f"],
Cell[196562, 5248, 1375, 19, 32, "Output",ExpressionUUID->"91d54ea3-306c-49fa-b8a6-95b9b2f3aaf0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197986, 5273, 240, 4, 53, "Subsection",ExpressionUUID->"8b8f8b1c-54cb-471e-a485-1e3625d0a608"],
Cell[198229, 5279, 4509, 131, 115, "Input",ExpressionUUID->"bd8511ae-0b63-4d8b-92f5-f14ddf37bc74"],
Cell[CellGroupData[{
Cell[202763, 5414, 3627, 97, 57, "Input",ExpressionUUID->"b06db8e2-5af7-425c-9e13-89b1a22aeda8"],
Cell[206393, 5513, 292, 5, 32, "Output",ExpressionUUID->"d300e5e0-cb84-4c84-8d9b-53d38fe49824"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


